Virasoro OPE and Conformal Blocks from the Inverse Shapovalov Form

We derive expressions for the Virasoro OPE and four-point conformal blocks on the sphere via the resolution of identity recently determined in [Phys. Rev. D 111, 085010 (2025), arXiv:2409.12224]. Even though the resolution of the identity depends on Virasoro singular vectors, our expression for the blocks does not depend on their precise form, but just on their well-known conformal weights. We verify that our expression is compatible with -- but differs from -- Zamolodchikov's $h$-recursion relation and we also examine the impact of various large central charge limits in our formula. A Mathematica notebook with a simple implementation of our expression for the Virasoro conformal blocks is provided as an ancillary file.

==> anc/Block_formula_implementation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    117544,       3215]
NotebookOptionsPosition[    112304,       3121]
NotebookOutlinePosition[    112696,       3137]
CellTagsIndexPosition[    112653,       3134]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Implementation of formula for Virasoro Conformal blocks in \
\[OpenCurlyDoubleQuote]Virasoro OPE and Conformal Blocks from the Inverse \
Shapovalov Form\[CloseCurlyDoubleQuote]\
\>", "Section",
 CellChangeTimes->{{3.9625438159183817`*^9, 3.962543833205061*^9}, {
  3.962543863619347*^9, 3.962543877821417*^9}, {3.96657674964491*^9, 
  3.966576753705014*^9}},ExpressionUUID->"30a8d7f1-354d-4f87-ba79-\
a9aa8ea5f7ed"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.962544062673706*^9, 
  3.962544063552517*^9}},ExpressionUUID->"7b901e3a-8c7c-4772-84af-\
adfa3e1f03b9"],

Cell[CellGroupData[{

Cell["Auxiliary definitions", "Subsubsection",
 CellChangeTimes->{{3.962544008036315*^9, 
  3.962544012628063*^9}},ExpressionUUID->"1b4d3295-cbfb-453a-9f61-\
c6fe229407e2"],

Cell["Expression of conformal dimension in terms of momentum P:", "Text",
 CellChangeTimes->{{3.962543885176896*^9, 
  3.962543892804269*^9}},ExpressionUUID->"74a9317b-5f8a-424a-be9a-\
25d27cc3fee9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]mom", "[", "P_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"b", "+", 
        RowBox[{"1", "/", "b"}]}], ")"}], "2"], "4"], "-", 
    SuperscriptBox["P", "2"]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellLabel->"In[1]:=",ExpressionUUID->"3a203f52-23b7-4ffa-b081-a5a8f30c6556"],

Cell["\<\
Expression of \[OpenCurlyDoubleQuote]generalized Pochhammer symbol\
\[CloseCurlyDoubleQuote] that depends on a singular vector label <r,s>:\
\>", "Text",
 CellChangeTimes->{{3.962543896619102*^9, 
  3.962543928293103*^9}},ExpressionUUID->"a3876560-554d-478f-bf39-\
2f036cd7d61a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gpsv", "[", 
   RowBox[{"\[Alpha]_", ",", "P2_", ",", 
    RowBox[{"{", 
     RowBox[{"r_", ",", "s_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Alpha]", "+", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          RowBox[{"b", " ", "r"}], "+", 
          RowBox[{
           SuperscriptBox["b", 
            RowBox[{"-", "1"}]], "s"}]}], "2"], ")"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"P2", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"b", " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", 
              RowBox[{"2", "i"}], "-", "1"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["b", 
             RowBox[{"-", "1"}]], 
            RowBox[{"(", 
             RowBox[{"s", "-", 
              RowBox[{"2", "j"}], "-", "1"}], ")"}]}]}], "2"]}], ")"}], 
       "2"]}], ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"r", "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[2]:=",ExpressionUUID->"9f644db9-c22a-4a7f-9039-b05e1087c71a"],

Cell["\<\
q-coefficients that appear in the formula, expressed in terms of some \
\[OpenCurlyDoubleQuote]double-Pochhammer symbol\[CloseCurlyDoubleQuote]:\
\>", "Text",
 CellChangeTimes->{{3.962543933582197*^9, 
  3.96254395753691*^9}},ExpressionUUID->"f51d4a0f-d8e8-4526-bb76-\
e3dfece23efd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"qblock", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"{", 
     RowBox[{"r1_", ",", "s1_"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"r2_", ",", "s2_"}], "}"}]}], "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"qblock", "[", 
     RowBox[{"a", ",", 
      RowBox[{"{", 
       RowBox[{"r1", ",", "s1"}], "}"}]}], "]"}], 
    RowBox[{"qblock", "[", 
     RowBox[{"{", 
      RowBox[{"r2", ",", "s2"}], "}"}], "]"}]}], 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"s1", "+", "s2"}], 
        SuperscriptBox["b", "2"]]}], "+", 
      RowBox[{"(", 
       RowBox[{"r1", "-", "r2"}], ")"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["b", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"r1", "+", "r2"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"s1", "-", "s2"}], ")"}]}], 
     ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qblock", "[", 
   RowBox[{"{", 
    RowBox[{"r_", ",", "s_"}], "}"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   FractionBox[
    RowBox[{"r", " ", "s", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{
       RowBox[{"r", " ", "s"}], "+", "1"}]]}], 
    RowBox[{
     RowBox[{"dblPoch", "[", 
      RowBox[{"b", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "s"}], "}"}]}], "]"}], 
     RowBox[{"dblPoch", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "r"}], " ", "b"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "s"}], "}"}]}], "]"}], 
     RowBox[{"dblPoch", "[", 
      RowBox[{
       SuperscriptBox["b", 
        RowBox[{"-", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "s"}], "}"}]}], "]"}], 
     RowBox[{"dblPoch", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], " ", 
        SuperscriptBox["b", 
         RowBox[{"-", "1"}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "s"}], "}"}]}], "]"}]}]]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.962543193666963*^9, 3.962543193817917*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"6fd4a03b-147b-4a62-baea-dc784ccdf2f4"],

Cell["\[OpenCurlyDoubleQuote]Double-Pochhammer \
symbol\[CloseCurlyDoubleQuote]:", "Text",
 CellChangeTimes->{{3.9625439605804653`*^9, 
  3.962543991018717*^9}},ExpressionUUID->"c9ceb68b-eab8-4d98-8815-\
0aeeda53f501"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dblPoch", "[", 
   RowBox[{"x_", ",", 
    RowBox[{"{", 
     RowBox[{"r_", ",", "s_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"x", "+", 
     RowBox[{"b", " ", "i"}], "+", 
     RowBox[{
      SuperscriptBox["b", 
       RowBox[{"-", "1"}]], " ", "j"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "0", ",", 
      RowBox[{"r", "-", "1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "0", ",", 
      RowBox[{"s", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.96254325588307*^9, 3.962543258819641*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"cdf97133-47d9-4c2c-97f2-d6e00ae65081"],

Cell["Set of singular vectors at a certain level:", "Text",
 CellChangeTimes->{{3.962543995104994*^9, 
  3.9625440031568403`*^9}},ExpressionUUID->"77639575-3d78-408f-b044-\
2eecac7a8845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setsing", "[", "level_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{"level", "/", "#"}]}], "}"}], "&"}], "/@", 
   RowBox[{"Divisors", "[", "level", "]"}]}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[6]:=",ExpressionUUID->"e9fec9a1-ba09-49cc-a77b-47c391eb9a0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Formula for coefficients of conformal blocks", "Subsubsection",
 CellChangeTimes->{{3.962544039591815*^9, 
  3.962544047232398*^9}},ExpressionUUID->"ad54f412-c1a5-4bc3-8ce0-\
bdaafa162ad7"],

Cell["Implementation of the formula", "Text",
 CellChangeTimes->{{3.962544358078795*^9, 3.962544434604342*^9}, {
  3.962544490430251*^9, 3.962544512422526*^9}, {3.9625445847899523`*^9, 
  3.962544585138989*^9}, {3.962544652410327*^9, 3.962544654614431*^9}, {
  3.962545301110379*^9, 
  3.962545347165306*^9}},ExpressionUUID->"e446b414-44fc-4d35-a663-\
3a8d381304db"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQXYFNXbxv8CSkpICkiXdEqHIN2pdEpLg7SU0qF0t3R3l3SHdLeChYqB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    "], {{0, 125.23434570678666`}, {621.6722909636296, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{96.012, 96.012},
    SmoothingQuality->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{621.6722909636296, 125.23434570678666`},
  PlotRange->{{0, 621.6722909636296}, {0, 125.23434570678666`}}]], "Input",
 CellChangeTimes->{{3.9625446403265047`*^9, 
  3.9625446414999037`*^9}},ExpressionUUID->"bc6a72af-4973-406d-b3a6-\
6cb96bd8a66d"],

Cell["\<\
where the q-coefficients are the \[OpenCurlyDoubleQuote]qblock\
\[CloseCurlyDoubleQuote], the conformal dimensions are implemented in terms \
of momenta, and the generalized Pochhammers are the \
\[OpenCurlyDoubleQuote]gpsv\[CloseCurlyDoubleQuote] :\
\>", "Text",
 CellChangeTimes->{{3.962544656908972*^9, 3.962544698109816*^9}, 
   3.962545357363563*^9},ExpressionUUID->"ba17a4b6-c564-49c1-887e-\
caa3c7c964de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"blockCAtLevel", "[", "level_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Prs", "=", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"r", ",", "s"}], "}"}], ",", 
        FractionBox[
         RowBox[{
          RowBox[{"b", " ", "r"}], "+", " ", 
          RowBox[{
           SuperscriptBox["b", 
            RowBox[{"-", "1"}]], "s"}]}], "2"]}], "]"}]}], "}"}], ",", "\n", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"setsummands", "=", 
        RowBox[{"Flatten", "@", 
         RowBox[{"(", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Outer", "[", 
                RowBox[{
                 RowBox[{"Inactive", "[", "prod", "]"}], ",", "##", ",", 
                 "1"}], "]"}], "&"}], "@@", "#"}], "&"}], "/@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"setsing", "/@", "#"}], "&"}], "/@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Permutations", "/@", 
                 RowBox[{"IntegerPartitions", "[", "level", "]"}]}], "//", 
                RowBox[{
                 RowBox[{"Flatten", "[", 
                  RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ")"}]}], ")"}]}], 
           ")"}], ")"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"qblock", "[", "##", "]"}], "&"}], "@@", "summand"}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["P", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"Prs", "[", "##", "]"}], "2"]}], "&"}], "@@", 
            RowBox[{"(", 
             RowBox[{"summand", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ")"}]}], ")"}]}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"gpsv", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalDelta]mom", "[", "P", "]"}], "-", 
                  RowBox[{"\[CapitalDelta]mom", "[", "P1", "]"}], "+", 
                  RowBox[{"Plus", "@@", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Times", "@@", "#"}], "&"}], "/@", 
                    RowBox[{"Take", "[", 
                    RowBox[{"summand", ",", 
                    RowBox[{"jj", "-", "1"}]}], "]"}]}], ")"}]}]}], ",", "P2",
                  ",", 
                 RowBox[{"{", "##", "}"}]}], "]"}], "&"}], "@@", 
              RowBox[{"(", 
               RowBox[{"summand", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], ")"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"gpsv", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"\[CapitalDelta]mom", "[", "P", "]"}], "-", 
                  RowBox[{"\[CapitalDelta]mom", "[", "P4", "]"}], "+", 
                  RowBox[{"Plus", "@@", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Times", "@@", "#"}], "&"}], "/@", 
                    RowBox[{"Take", "[", 
                    RowBox[{"summand", ",", 
                    RowBox[{"jj", "-", "1"}]}], "]"}]}], ")"}]}]}], ",", "P3",
                  ",", 
                 RowBox[{"{", "##", "}"}]}], "]"}], "&"}], "@@", 
              RowBox[{"(", 
               RowBox[{"summand", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], ")"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "summand", "]"}]}], "}"}]}], "]"}]}], 
        "\n", ",", 
        RowBox[{"{", 
         RowBox[{"summand", ",", "setsummands"}], "}"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9625433397980433`*^9, 3.962543521426351*^9}, {
  3.962544088381609*^9, 3.96254409047792*^9}, {3.962544130067148*^9, 
  3.9625441459007072`*^9}, {3.962544198992332*^9, 3.962544201112178*^9}, {
  3.9625442886038094`*^9, 3.962544295910961*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e4c8795f-7e58-419e-8a83-ad6e9ddce9c4"],

Cell[TextData[{
 "Inside the function, \[OpenCurlyDoubleQuote]setsummands\
\[CloseCurlyDoubleQuote] is the combinatorial set corresponding to all ways \
in which one can have a level-\[ScriptL] descendant by multiplying singular \
vector operators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", 
    RowBox[{
     RowBox[{"<", "r"}], ",", 
     RowBox[{"s", ">"}]}]], TraditionalForm]],ExpressionUUID->
  "710b4cc0-4c05-44b9-9b5f-77bfea88cbb2"],
 ". It takes an integer partition, consider all of its permutations, and then \
for every part of the partition, considers the set of all singular vectors of \
that sub-level via the simple function \[OpenCurlyDoubleQuote]setsing\
\[CloseCurlyDoubleQuote]. The latter corresponds to considering the set of \
all divisors of the sub-level. \n\nThe formula then simply  is a \
straightforward application of the  block formula, without any particular \
effort into making it computationally efficient. In particular, wee did not \
exploit at all here the semi-recursive structure of the coefficients."
}], "Text",
 CellChangeTimes->{{3.9625453619653893`*^9, 3.9625453703998137`*^9}, 
   3.96254569950683*^9, {3.9625457674587593`*^9, 3.9625459507786837`*^9}, {
   3.966578145805748*^9, 
   3.966578171769116*^9}},ExpressionUUID->"6ac75e0e-a3a0-4056-a478-\
6a9241089b96"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Subsection",
 CellChangeTimes->{{3.96254405460728*^9, 
  3.9625440557082987`*^9}},ExpressionUUID->"09125449-3ef8-4e1a-bbec-\
08db9db41c50"],

Cell["\<\
Already at level 2, the coefficient of the conformal blocks have some \
non-trivial structure:\
\>", "Text",
 CellChangeTimes->{{3.962544760895708*^9, 3.962544775885828*^9}, {
  3.962544810684698*^9, 3.962544813345647*^9}, {3.966576800480936*^9, 
  3.966576820422381*^9}},ExpressionUUID->"5b9341ea-b234-472b-aa01-\
ea03c44e1a14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"blockCAtLevel", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.962544743949965*^9, 3.9625447451599073`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e39b5a7a-4b5c-49d8-840e-43ffb2bee801"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox["P2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox["P2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox["P3", "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox["P3", "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "b"}]]}], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "b"}]], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "b"}]]}], "+", "P3"}], ")"}], "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "b"}]], "+", "P3"}], ")"}], "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}]}], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "b"], "-", "b"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", 
          RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["b", "2"]}], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", 
          RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["b", "2"], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", 
          RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["b", "2"]}], "+", "P3"}], ")"}], "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", 
          RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox["b", "2"], "+", "P3"}], ")"}], "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "b"]}], "+", "b"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", 
          RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.962544745449682*^9, 3.966576898912943*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0ee6f6df-530f-463c-b497-9aba420518f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"blockCAtLevel", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.966576898870101*^9, 3.9665769004566183`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"4d727219-f9c0-4d6e-a02c-ee20c220f164"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox["P2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox["P2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "+", 
      SuperscriptBox["P1", "2"], "-", 
      SuperscriptBox["P2", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox["P3", "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox["P3", "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
      SuperscriptBox["P", "2"], "-", 
      SuperscriptBox["P3", "2"], "+", 
      SuperscriptBox["P4", "2"]}], ")"}]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox["P2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", "b"}]]}], "+", "P2"}], ")"}], "2"]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "b"}]], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox["P3", "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", "b"}]]}], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "b"}]], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox["P2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", "b"}]]}], "+", "P2"}], ")"}], "2"]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "b"}]], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox["P3", "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", " ", "b"}]]}], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["2", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "b"}]], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox["P2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "b"]}], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox["P3", "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "b"]}], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "b"], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "b"], "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["2", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["3", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox["P2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["b", "2"]}], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["b", "2"], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox["P3", "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["b", "2"]}], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["b", "2"], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["2", 
        SuperscriptBox["b", "2"]]}], ")"}], " ", 
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "b"]}], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox["P2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["b", "2"]}], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["b", "2"], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox["P3", "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["b", "2"]}], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"2", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["b", "2"], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["2", 
        SuperscriptBox["b", "2"]]}], ")"}], " ", 
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "b"]}], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox["P2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "+", 
       SuperscriptBox["P1", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "+", "P2"}], ")"}], "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox["P3", "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "+", "P3"}], ")"}], "2"], "+", 
       SuperscriptBox["P4", "2"]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"24", " ", 
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "b"]}], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "b"]}], "+", 
       RowBox[{"2", " ", "b"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "b"], "+", 
       RowBox[{"2", " ", "b"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "b"], "+", 
           RowBox[{"3", " ", "b"}]}], ")"}], "2"]}], "-", 
       SuperscriptBox["P", "2"]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.966576900767267*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"3c275aec-c8b2-4381-94df-0c401c3c25e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Degenerate fields", "Subsubsection",
 CellChangeTimes->{{3.966576959218522*^9, 3.9665769624273787`*^9}, 
   3.966578007817069*^9},ExpressionUUID->"3f2bbf24-fac5-43a3-a47b-\
981b014855da"],

Cell["Vacuum block, first four levels", "Text",
 CellChangeTimes->{{3.966577071616209*^9, 3.966577073613407*^9}, {
  3.966578060520595*^9, 
  3.966578084129085*^9}},ExpressionUUID->"2b767114-dcbf-4956-9d1e-\
2a11bde0e895"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"blockCAtLevel", "[", "iter", "]"}], 
        SuperscriptBox["x", "iter"]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["a_", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                FractionBox["1", "b"], "+", "b"}], ")"}], "2"]}], "-", 
            SuperscriptBox["P", "2"]}], ")"}]], "->", "0"}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "->", 
         FractionBox[
          RowBox[{"b", "+", 
           SuperscriptBox["b", 
            RowBox[{"-", "1"}]]}], "2"]}], ",", 
        RowBox[{"P2", "->", "P1"}], ",", 
        RowBox[{"P3", "->", "P4"}]}], "}"}]}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"iter", ",", "1", ",", "4"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.966578045653841*^9, 3.966578073322465*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"a88efc75-3513-45d2-ae35-e1a97e4c642f"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"2", " ", "b", " ", "P4"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "b", " ", "P4"}]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["b", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "4"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "-", 
      RowBox[{"2", " ", "b", " ", "P4"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"2", " ", "b", " ", "P4"}]}], ")"}], " ", 
    SuperscriptBox["x", "3"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["b", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["b", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "4"]}]}], ")"}]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"], "-", 
       RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"], "-", 
       RowBox[{"2", " ", "b", " ", "P4"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"2", " ", "b", " ", "P4"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "8"]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "23"}], "+", 
          SuperscriptBox["P1", "2"], "+", 
          SuperscriptBox["P4", "2"]}], ")"}]}], "-", 
       RowBox[{"20", " ", 
        SuperscriptBox["b", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "23"}], "+", 
          SuperscriptBox["P1", "2"], "+", 
          SuperscriptBox["P4", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"651", "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["P4", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "4"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"384", " ", 
     SuperscriptBox["b", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["b", "2"]}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.966578046639859*^9, 3.966578086262061*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"c76f5b8d-d095-484b-be81-fd1f8b67181b"]
}, Open  ]],

Cell[TextData[{
 "Hypergeometric block with external ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{
     RowBox[{"<", "2"}], ",", 
     RowBox[{"1", ">"}]}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e9aa6c8-ad1b-4192-a57d-d5859b8328e1"],
 ", the expected answer is (say, up to level 3):"
}], "Text",
 CellChangeTimes->{{3.9665772245170813`*^9, 3.966577234999194*^9}, {
  3.966577887419086*^9, 
  3.966577901080244*^9}},ExpressionUUID->"73caf477-4a79-4209-82ad-\
c0d68d82dec2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]m", "=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["b", "2"], "-", 
          RowBox[{"2", "b", " ", "P3"}]}], ")"}]}]}], ",", 
      RowBox[{"h", "=", 
       RowBox[{"\[CapitalDelta]mom", "[", 
        RowBox[{"P1", "+", 
         RowBox[{"b", "/", "2"}]}], "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["x", "h"]], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "\[Alpha]m"], 
        SuperscriptBox["x", "h"], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", 
           RowBox[{"b", 
            RowBox[{"(", 
             RowBox[{"P3", "-", "P4", "+", "P1"}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", 
           RowBox[{"b", 
            RowBox[{"(", 
             RowBox[{"P3", "+", "P4", "+", "P1"}], ")"}]}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"2", "b", " ", "P1"}]}], ",", "x"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}]}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.966577598215992*^9, 3.96657764520645*^9}, {
  3.9665776782187967`*^9, 3.966577770717401*^9}, {3.966577840540827*^9, 
  3.966577854836484*^9}, {3.966577911446986*^9, 3.9665779117037697`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"c7b96001-2dba-47a7-83c7-071a172c193e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "3"], " ", "P1"}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["P1", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["P3", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}], " ", "x"}], 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"8", " ", "b", " ", "P1"}]}]], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["b", "4"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "3"], " ", "P3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["P3", "2"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["b", "2"], "-", 
          RowBox[{"2", " ", "b", " ", "P3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "b", " ", "P1"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"b", " ", "P1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}]}]]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SuperscriptBox["b", "2"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["b", "4"]}], "-", 
      SuperscriptBox["b", "6"], "-", 
      RowBox[{"2", " ", "b", " ", "P3"}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["b", "3"], " ", "P3"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["b", "5"], " ", "P3"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["b", "2"], " ", 
       SuperscriptBox["P3", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["b", "4"], " ", 
       SuperscriptBox["P3", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "3"], " ", 
       SuperscriptBox["P3", "3"]}], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["b", "4"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "3"], " ", "P3"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["P3", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"4", " ", "b", " ", "P1"}]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["b", "2"], "-", 
          RowBox[{"2", " ", "b", " ", "P3"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"b", " ", "P1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "-", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"P1", "+", "P3", "+", "P4"}], ")"}]}]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"b", " ", "P1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}]}]]}], ")"}], " ", 
    SuperscriptBox["x", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "4"],
    SeriesData[$CellContext`x, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   1, (-4 + 8 $CellContext`b $CellContext`P1)^(-1) (1 - 
     4 $CellContext`b^3 $CellContext`P1 + $CellContext`b^2 (2 - 
       4 $CellContext`P1^2 - 4 $CellContext`P3^2 + 4 $CellContext`P4^2)), 
    Rational[1, 8] (-1 + $CellContext`b^4 - 
     4 $CellContext`b^3 $CellContext`P3 + 
     4 $CellContext`b^2 $CellContext`P3^2 + (-1 + 
        2 $CellContext`b $CellContext`P1)^(-1) (1 + $CellContext`b^2 - 
       2 $CellContext`b $CellContext`P3) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)) + 
     Rational[1, 8] (-1 + $CellContext`b $CellContext`P1)^(-1) (-1 + 
        2 $CellContext`b $CellContext`P1)^(-1) (-3 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-3 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4))), 
    Rational[1, 48] (-3 + $CellContext`b^2 + 
     3 $CellContext`b^4 - $CellContext`b^6 - 2 $CellContext`b $CellContext`P3 - 
     12 $CellContext`b^3 $CellContext`P3 + 6 $CellContext`b^5 $CellContext`P3 + 
     12 $CellContext`b^2 $CellContext`P3^2 - 
     12 $CellContext`b^4 $CellContext`P3^2 + 
     8 $CellContext`b^3 $CellContext`P3^3 - 
     3 (-2 + 4 $CellContext`b $CellContext`P1)^(-1) (-1 + $CellContext`b^4 - 
      4 $CellContext`b^3 $CellContext`P3 + 
      4 $CellContext`b^2 $CellContext`P3^2) (-1 + 
      2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - $CellContext`P4)) \
(-1 + 2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + $CellContext`P4)) + 
     Rational[-3, 8] (-1 + $CellContext`b $CellContext`P1)^(-1) (-1 + 
        2 $CellContext`b $CellContext`P1)^(-1) (1 + $CellContext`b^2 - 
       2 $CellContext`b $CellContext`P3) (-3 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-3 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)) + 
     Rational[-1, 16] (-1 + $CellContext`b $CellContext`P1)^(-1) (-3 + 
        2 $CellContext`b $CellContext`P1)^(-1) (-1 + 
        2 $CellContext`b $CellContext`P1)^(-1) (-5 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-3 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 - \
$CellContext`P4)) (-5 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)) (-3 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)) (-1 + 
       2 $CellContext`b ($CellContext`P1 + $CellContext`P3 + \
$CellContext`P4)))}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.966577749486136*^9, 3.966577771152956*^9}, 
   3.96657785718329*^9, {3.966577906119804*^9, 3.966577912129332*^9}, 
   3.966577978662923*^9, 3.966578091280766*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"5d4cf369-00d5-48d2-a165-74677034fd41"]
}, Open  ]],

Cell["From our expression we get:", "Text",
 CellChangeTimes->{{3.966577980898459*^9, 
  3.966577984208138*^9}},ExpressionUUID->"8f2938e5-a0ae-4fd9-9859-\
ab640f76dd7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"blockCAtLevel", "[", "iter", "]"}], 
       SuperscriptBox["x", "iter"]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P2", "->", 
         FractionBox[
          RowBox[{
           RowBox[{"2", "b"}], "+", 
           SuperscriptBox["b", 
            RowBox[{"-", "1"}]]}], "2"]}], ",", 
        RowBox[{"P", "->", 
         RowBox[{"P1", "+", 
          FractionBox["b", "2"]}]}]}], "}"}]}], "//", "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"iter", ",", "1", ",", "3"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9665773049082203`*^9, 3.9665773484113283`*^9}, {
  3.966577803942555*^9, 3.966577806684205*^9}, {3.966577917062634*^9, 
  3.9665779754651117`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"ee74a929-4ec5-4980-b1eb-264374af41cf"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["b", "3"], " ", "P1"}], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P3", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}], " ", "x"}], 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"8", " ", "b", " ", "P1"}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"64", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"b", " ", "P1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"16", " ", "b", " ", "P1"}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["b", "6"], " ", 
       SuperscriptBox["P1", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "5"], " ", "P1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P3", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["P4", "2"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "3"], " ", "P1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P1", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["P3", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["P4", "2"]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["P1", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["P3", "2"]}], "-", 
         SuperscriptBox["P4", "2"]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["b", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["P1", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["P3", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P4", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["P4", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["P1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["P3", "2"], "-", 
            SuperscriptBox["P4", "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["P3", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["P4", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "153"}], "+", 
       RowBox[{"528", " ", "b", " ", "P1"}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["b", "9"], " ", 
        SuperscriptBox["P1", "3"]}], "+", 
       RowBox[{"192", " ", 
        SuperscriptBox["b", "8"], " ", 
        SuperscriptBox["P1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["P1", "2"], "+", 
          SuperscriptBox["P3", "2"], "-", 
          SuperscriptBox["P4", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"57", "+", 
          RowBox[{"178", " ", 
           SuperscriptBox["P1", "2"]}], "-", 
          RowBox[{"230", " ", 
           SuperscriptBox["P3", "2"]}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["P4", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["b", "3"], " ", "P1", " ", 
        RowBox[{"(", 
         RowBox[{"199", "-", 
          RowBox[{"120", " ", 
           SuperscriptBox["P1", "2"]}], "-", 
          RowBox[{"480", " ", 
           SuperscriptBox["P3", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["P4", "2"]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["b", "7"], " ", "P1", " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["P1", "4"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["P3", "4"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["P4", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["P4", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P3", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["P3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"27", "+", 
          RowBox[{"98", " ", 
           SuperscriptBox["P1", "4"]}], "+", 
          RowBox[{"74", " ", 
           SuperscriptBox["P3", "4"]}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["P4", "2"]}], "+", 
          RowBox[{"34", " ", 
           SuperscriptBox["P4", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "41"}], "+", 
             RowBox[{"50", " ", 
              SuperscriptBox["P3", "2"]}], "-", 
             RowBox[{"22", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["P3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["b", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["P1", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["P3", "6"]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["P4", "2"]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["P4", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["P4", "6"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["P1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["P3", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["P3", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["P3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["P4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["P4", "4"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["P1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P3", "4"]}], "+", 
             RowBox[{"28", " ", 
              SuperscriptBox["P4", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["P4", "4"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["b", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"48", " ", 
           SuperscriptBox["P1", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["P1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["P3", "2"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["P4", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "P1", " ", 
           RowBox[{"(", 
            RowBox[{"39", "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["P3", "4"]}], "+", 
             RowBox[{"68", " ", 
              SuperscriptBox["P4", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["P4", "4"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["P3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"25", "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["P4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "3"]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"768", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"b", " ", "P1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "b", " ", "P1"}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.966577316201891*^9, 3.966577348815494*^9}, 
   3.966577861099358*^9, {3.966577950430396*^9, 3.9665779860759573`*^9}, 
   3.966578097424615*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"678e9a7f-16c8-4ad8-a65a-2c7b3f4d9bbc"]
}, Open  ]],

Cell["Which does match", "Text",
 CellChangeTimes->{{3.966578099065981*^9, 
  3.966578101899892*^9}},ExpressionUUID->"63b03985-adf8-48b9-b4b3-\
caba68c35eb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "-", "%%"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.966577959084488*^9, 3.966577961448463*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"f2784355-7bd5-47ac-b797-11a9c637fa22"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "x", "]"}], "4"],
  SeriesData[$CellContext`x, 0, {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.966577962052678*^9, 3.96657799611197*^9, 
  3.9665781029655447`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"69eebf0e-a149-4067-888e-3613e9231f5b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Semi-classical limit", "Subsubsection",
 CellChangeTimes->{{3.966576937139193*^9, 
  3.966576940925098*^9}},ExpressionUUID->"f10f0c2b-73ba-4c31-9a78-\
d95e0e157a02"],

Cell["\<\
It is possible to check the exponentiation of the leading order terms in the \
semiclassical limit. 
For example, in the all-heavy limit:\
\>", "Text",
 CellChangeTimes->{{3.962544821520336*^9, 3.962544836911887*^9}, {
   3.962544882895049*^9, 3.962544894736582*^9}, 3.9625454050849867`*^9, {
   3.9665768396755247`*^9, 
   3.9665768434697638`*^9}},ExpressionUUID->"da03bf42-d624-486f-88b7-\
c7943a465919"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"blockCAtLevel", "[", "level", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P1", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH1"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P2", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH2"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P3", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH3"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P4", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH4"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "h"}], "-", "1"}]], "b"}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "\[Infinity]", ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "level"}]}], "}"}]}], "]"}], "&"}]}], "//",
     "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"level", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9625448438238287`*^9, 3.962544932275148*^9}, {
  3.962545066194401*^9, 3.962545067006341*^9}, {3.962545268878974*^9, 
  3.962545269143087*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"eeb85688-f254-4607-b289-91d24502e0ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h", "-", "hH1", "+", "hH2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h", "+", "hH3", "-", "hH4"}], ")"}], " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"2", " ", "h"}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -2, -1, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 
        2] $CellContext`h^(-1) ($CellContext`h - $CellContext`hH1 + \
$CellContext`hH2) ($CellContext`h + $CellContext`hH3 - $CellContext`hH4)}, \
-2, -1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "-", "hH1", "+", "hH2"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "+", "hH3", "-", "hH4"}], ")"}], "2"], " ", 
       SuperscriptBox["b", "4"]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["h", "2"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "b"], "]"}], "3"]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -4, -3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 
        8] $CellContext`h^(-2) ($CellContext`h - $CellContext`hH1 + \
$CellContext`hH2)^2 ($CellContext`h + $CellContext`hH3 - \
$CellContext`hH4)^2}, -4, -3, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "-", "hH1", "+", "hH2"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "+", "hH3", "-", "hH4"}], ")"}], "3"], " ", 
       SuperscriptBox["b", "6"]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["h", "3"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "b"], "]"}], "5"]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -6, -5, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 
        48] $CellContext`h^(-3) ($CellContext`h - $CellContext`hH1 + \
$CellContext`hH2)^3 ($CellContext`h + $CellContext`hH3 - \
$CellContext`hH4)^3}, -6, -5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "-", "hH1", "+", "hH2"}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"h", "+", "hH3", "-", "hH4"}], ")"}], "4"], " ", 
       SuperscriptBox["b", "8"]}], 
      RowBox[{"384", " ", 
       SuperscriptBox["h", "4"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "b"], "]"}], "7"]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -8, -7, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 
        384] $CellContext`h^(-4) ($CellContext`h - $CellContext`hH1 + \
$CellContext`hH2)^4 ($CellContext`h + $CellContext`hH3 - \
$CellContext`hH4)^4}, -8, -7, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.962544922485626*^9, 3.962544925121313*^9}, 
   3.962545058278254*^9, {3.96254526652339*^9, 3.9625452706728477`*^9}, 
   3.966578122506675*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"d00db43d-c20a-4475-a0c9-bbed8b74b713"]
}, Open  ]],

Cell["Or, the conjectured result for all-heavy when h4=h+h3 ", "Text",
 CellChangeTimes->{{3.962545449557423*^9, 
  3.9625454821889277`*^9}},ExpressionUUID->"5ccfdc36-dd63-456e-b567-\
8e648540e8d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"blockCAtLevel", "[", "level", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P1", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH1"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P2", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH2"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P3", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "hH3"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P4", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "h"}], "+", 
            RowBox[{"4", "hH3"}], "-", "1"}]], "b"}]}], ",", 
        RowBox[{"P", "->", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["I", "2"]}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", "h"}], "-", "1"}]], "b"}]}]}], "}"}]}], "//", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "\[Infinity]", ",", 
          RowBox[{"-", "level"}]}], "}"}]}], "]"}], "&"}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"level", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.962545506199697*^9, 3.962545521132955*^9}, {
  3.962545586690672*^9, 3.962545642046032*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"8a3813a7-e6a0-4c8f-8dac-59b77420833c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "b"], "]"}], "0"],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, 0, 0, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["h", "2"], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"hH1", "-", "hH2"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"hH1", "+", "hH2"}], ")"}]}]}], ")"}], " ", "hH3", " ", 
       SuperscriptBox["b", "2"]}], 
      RowBox[{"4", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "h"}]}], ")"}]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       RowBox[{"O", "[", 
        FractionBox["1", "b"], "]"}]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -2, -1, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 4] $CellContext`h^(-1) (3 + 
        4 $CellContext`h)^(-1) ($CellContext`h^2 - 
       3 ($CellContext`hH1 - $CellContext`hH2)^2 + 
       2 $CellContext`h ($CellContext`hH1 + $CellContext`hH2)) \
$CellContext`hH3}, -2, -1, 1],
    Editable->False], ",", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "b"], "]"}], "2"]],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, -2, -2, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"hH1", "-", "hH2"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"hH1", "+", "hH2"}], ")"}]}]}], ")"}], "2"], " ", 
       SuperscriptBox["hH3", "2"], " ", 
       SuperscriptBox["b", "4"]}], 
      RowBox[{"32", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "h"}]}], ")"}], "2"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "b"], "]"}], "3"]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -4, -3, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 32] $CellContext`h^(-2) (3 + 
        4 $CellContext`h)^(-2) ($CellContext`h^2 - 
        3 ($CellContext`hH1 - $CellContext`hH2)^2 + 
        2 $CellContext`h ($CellContext`hH1 + $CellContext`hH2))^2 \
$CellContext`hH3^2}, -4, -3, 1],
    Editable->False], ",", 
   InterpretationBox[
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "b"], "]"}], "4"]],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {}, -4, -4, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["h", "2"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"hH1", "-", "hH2"}], ")"}], "2"]}], "+", 
          RowBox[{"2", " ", "h", " ", 
           RowBox[{"(", 
            RowBox[{"hH1", "+", "hH2"}], ")"}]}]}], ")"}], "3"], " ", 
       SuperscriptBox["hH3", "3"], " ", 
       SuperscriptBox["b", "6"]}], 
      RowBox[{"384", " ", 
       SuperscriptBox["h", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "h"}]}], ")"}], "3"]}]], "+", 
     InterpretationBox[
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "b"], "]"}], "5"]],
      SeriesData[$CellContext`b, 
       DirectedInfinity[1], {}, -6, -5, 1],
      Editable->False]}],
    SeriesData[$CellContext`b, 
     DirectedInfinity[1], {
     Rational[1, 384] $CellContext`h^(-3) (3 + 
        4 $CellContext`h)^(-3) ($CellContext`h^2 - 
        3 ($CellContext`hH1 - $CellContext`hH2)^2 + 
        2 $CellContext`h ($CellContext`hH1 + $CellContext`hH2))^3 \
$CellContext`hH3^3}, -6, -5, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.962545534350396*^9, 3.962545589775588*^9, {3.962545624159828*^9, 
   3.96254563054243*^9}, 3.962545690490328*^9, 3.966578175883257*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"8f3b3f7c-1efb-4cc7-8f55-5fd2d531a81d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152, 594},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"38f298d2-875e-4519-8f43-4404a62594ef"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 425, 8, 107, "Section",ExpressionUUID->"30a8d7f1-354d-4f87-ba79-a9aa8ea5f7ed"],
Cell[CellGroupData[{
Cell[1030, 34, 159, 3, 54, "Subsection",ExpressionUUID->"7b901e3a-8c7c-4772-84af-adfa3e1f03b9"],
Cell[CellGroupData[{
Cell[1214, 41, 172, 3, 45, "Subsubsection",ExpressionUUID->"1b4d3295-cbfb-453a-9f61-c6fe229407e2"],
Cell[1389, 46, 199, 3, 35, "Text",ExpressionUUID->"74a9317b-5f8a-424a-be9a-25d27cc3fee9"],
Cell[1591, 51, 404, 12, 63, "Input",ExpressionUUID->"3a203f52-23b7-4ffa-b081-a5a8f30c6556",
 InitializationCell->True],
Cell[1998, 65, 289, 6, 35, "Text",ExpressionUUID->"a3876560-554d-478f-bf39-2f036cd7d61a"],
Cell[2290, 73, 1315, 41, 73, "Input",ExpressionUUID->"9f644db9-c22a-4a7f-9039-b05e1087c71a",
 InitializationCell->True],
Cell[3608, 116, 293, 6, 35, "Text",ExpressionUUID->"f51d4a0f-d8e8-4526-bb76-e3dfece23efd"],
Cell[3904, 124, 2263, 77, 127, "Input",ExpressionUUID->"6fd4a03b-147b-4a62-baea-dc784ccdf2f4",
 InitializationCell->True],
Cell[6170, 203, 218, 4, 35, "Text",ExpressionUUID->"c9ceb68b-eab8-4d98-8815-0aeeda53f501"],
Cell[6391, 209, 714, 21, 49, "Input",ExpressionUUID->"cdf97133-47d9-4c2c-97f2-d6e00ae65081",
 InitializationCell->True],
Cell[7108, 232, 187, 3, 35, "Text",ExpressionUUID->"77639575-3d78-408f-b044-2eecac7a8845"],
Cell[7298, 237, 359, 10, 45, "Input",ExpressionUUID->"e9fec9a1-ba09-49cc-a77b-47c391eb9a0a",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[7694, 252, 195, 3, 45, "Subsubsection",ExpressionUUID->"ad54f412-c1a5-4bc3-8ce0-bdaafa162ad7"],
Cell[7892, 257, 366, 6, 35, "Text",ExpressionUUID->"e446b414-44fc-4d35-a663-3a8d381304db"],
Cell[8261, 265, 22281, 370, 138, "Input",ExpressionUUID->"bc6a72af-4973-406d-b3a6-6cb96bd8a66d"],
Cell[30545, 637, 422, 8, 35, "Text",ExpressionUUID->"ba17a4b6-c564-49c1-887e-caa3c7c964de"],
Cell[30970, 647, 4622, 121, 269, "Input",ExpressionUUID->"e4c8795f-7e58-419e-8a83-ad6e9ddce9c4",
 InitializationCell->True],
Cell[35595, 770, 1316, 25, 150, "Text",ExpressionUUID->"6ac75e0e-a3a0-4056-a478-6a9241089b96"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36960, 801, 157, 3, 54, "Subsection",ExpressionUUID->"09125449-3ef8-4e1a-bbec-08db9db41c50"],
Cell[37120, 806, 339, 7, 35, "Text",ExpressionUUID->"5b9341ea-b234-472b-aa01-ea03c44e1a14"],
Cell[CellGroupData[{
Cell[37484, 817, 212, 3, 29, "Input",ExpressionUUID->"e39b5a7a-4b5c-49d8-840e-43ffb2bee801"],
Cell[37699, 822, 6664, 223, 195, "Output",ExpressionUUID->"0ee6f6df-530f-463c-b497-9aba420518f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44400, 1050, 212, 3, 29, "Input",ExpressionUUID->"4d727219-f9c0-4d6e-a02c-ee20c220f164"],
Cell[44615, 1055, 22839, 746, 601, "Output",ExpressionUUID->"3c275aec-c8b2-4381-94df-0c401c3c25e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67491, 1806, 193, 3, 45, "Subsubsection",ExpressionUUID->"3f2bbf24-fac5-43a3-a47b-981b014855da"],
Cell[67687, 1811, 222, 4, 35, "Text",ExpressionUUID->"2b767114-dcbf-4956-9d1e-2a11bde0e895"],
Cell[CellGroupData[{
Cell[67934, 1819, 1174, 34, 59, "Input",ExpressionUUID->"a88efc75-3513-45d2-ae35-e1a97e4c642f"],
Cell[69111, 1855, 4175, 127, 165, "Output",ExpressionUUID->"c76f5b8d-d095-484b-be81-fd1f8b67181b"]
}, Open  ]],
Cell[73301, 1985, 528, 15, 35, "Text",ExpressionUUID->"73caf477-4a79-4209-82ad-c0d68d82dec2"],
Cell[CellGroupData[{
Cell[73854, 2004, 1716, 48, 74, "Input",ExpressionUUID->"c7b96001-2dba-47a7-83c7-071a172c193e"],
Cell[75573, 2054, 11264, 299, 352, "Output",ExpressionUUID->"5d4cf369-00d5-48d2-a165-74677034fd41"]
}, Open  ]],
Cell[86852, 2356, 169, 3, 35, "Text",ExpressionUUID->"8f2938e5-a0ae-4fd9-9859-ab640f76dd7c"],
Cell[CellGroupData[{
Cell[87046, 2363, 901, 25, 49, "Input",ExpressionUUID->"ee74a929-4ec5-4980-b1eb-264374af41cf"],
Cell[87950, 2390, 10335, 295, 225, "Output",ExpressionUUID->"678e9a7f-16c8-4ad8-a65a-2c7b3f4d9bbc"]
}, Open  ]],
Cell[98300, 2688, 158, 3, 35, "Text",ExpressionUUID->"63b03985-adf8-48b9-b4b3-caba68c35eb4"],
Cell[CellGroupData[{
Cell[98483, 2695, 226, 4, 29, "Input",ExpressionUUID->"f2784355-7bd5-47ac-b797-11a9c637fa22"],
Cell[98712, 2701, 336, 8, 33, "Output",ExpressionUUID->"69eebf0e-a149-4067-888e-3613e9231f5b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99097, 2715, 171, 3, 45, "Subsubsection",ExpressionUUID->"f10f0c2b-73ba-4c31-9a78-d95e0e157a02"],
Cell[99271, 2720, 416, 9, 58, "Text",ExpressionUUID->"da03bf42-d624-486f-88b7-c7943a465919"],
Cell[CellGroupData[{
Cell[99712, 2733, 1881, 57, 73, "Input",ExpressionUUID->"eeb85688-f254-4607-b289-91d24502e0ba"],
Cell[101596, 2792, 3825, 114, 116, "Output",ExpressionUUID->"d00db43d-c20a-4475-a0c9-bbed8b74b713"]
}, Open  ]],
Cell[105436, 2909, 198, 3, 35, "Text",ExpressionUUID->"5ccfdc36-dd63-456e-b567-8e648540e8d1"],
Cell[CellGroupData[{
Cell[105659, 2916, 1836, 56, 101, "Input",ExpressionUUID->"8a3813a7-e6a0-4c8f-8dac-59b77420833c"],
Cell[107498, 2974, 4754, 141, 119, "Output",ExpressionUUID->"8f3b3f7c-1efb-4cc7-8f55-5fd2d531a81d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


